A Pattern-based Approach to Detect and Improve Non-descriptive Test Names

Unit tests are an important artifact that supports the software development process in several ways. For example, when a test fails, its name can provide the first step towards understanding the purpose of the test. Unfortunately, unit tests often lack descriptive names. In this paper, we propose a new, pattern-based approach that can help developers improve the quality of test names of JUnit tests by making them more descriptive. It does this by detecting non-descriptive test names and in some cases, providing additional information about how the name can be improved. Our approach was assessed using an empirical evaluation on 34352 JUnit tests. The results of the evaluation show that the approach is feasible, accurate, and useful at discriminating descriptive and non-descriptive names with a 95% true-positive rate.

==> AllA_mutiple.java <==
@Test
public void test...(){
    assert...(<predicate>, <scenario>.<action>);
    or
    assert...(<scenario>.<action>((...).<predicate>));
    ...
}


==> AllA_single.java <==
@Test
public void test...(){
    assert...(<predicate>, <scenario>.<action>);
}


==> Is_Past-n.java <==
test<Action><Predicate>...
    POS:Verb POS:Verb, past participle
    (is/are)


==> NP_23.java <==
@Test
public void test...(){
    Class <scenario> = new Class(<action>);
    anyObject.<scenario>;
    // Declaration or Method invocation or Both
    assert<predicate>(...<action>); // Required
}


==> NP_any.java <==
@Test
public void test...(){
    ...
    Class ... = new Class(<action>);
    ...
    anyObject.<scenario>;
    ...
    assert<predicate>(...<action>);
    ...
}



==> NoAstP.java <==
@Test
public void test...(){
    Class <scenario> = new Class(...<action>...);
    <scenario>.<action>;
    <...>.<predicate>;
    ...
}



==> NoAstP_MC.java <==
@Test
public void test...(){
    <action>(<predicate>...);
}


==> NoAstP_SD.java <==
@Test
public void test...(){
    Class <scenario> = new Class(...<action>...);
}


==> NoAstP_any.java <==
@Test
public void test...(){
    Class <scenario> = new Class(...);
    <...>.<action>;
    ...
}



==> NoAstP_m_MC.java <==
@Test
public void test...(){
    <action>(<predicate>...);
    ...
}


==> NoAstP_m_dec.java <==
@Test
public void test...(){
    Class <scenario> = new Class(...<action>...);
    ...
}


==> NoAstP_new.java <==
@Test
public void test...(){
    new <scenario>().<predicate>.<...>.<action>(...);
}


==> NoAstP_one.java <==
@Test
public void test...(){
    ...
    Class <scenario> = new Class(...);
    <scenario>.<action>;
    ...
}


==> allassertion_sample.java <==
public void testEntries(){
    assertEqualIgnoringOrder(getSampleElements(), multimap().entries());
}


==> approach-example.java <==
public void testGetSSLProtocol() {
    Http11Nio2Protocol protocol = new Http11Nio2Protocol();
    assertNotNull(protocol.getSSLProtocol());
}


==> detected1.java <==
public void shouldThrowExceptionIfTokenIsAbsent() {
    final String response = "&expires=5108";
    extractor.extract(ok(response));
}


==> detected4.java <==
public void testGetGraphNode() {
    GraphNode gn = new GraphNode();
    node = new MyNode(gn, new Point(1, 100), new Rectangle(1, 2, 10, 100), Helper.getCollection());
    assertEquals("Equal is expected.", gn, node.getGraphNode());
}



==> divided-dual-verb-n.java <==
test<Action><Scenario><Predicate><Scenario>...
    POS:Verb  POS:Noun  POS:Verb  POS:Noun


==> dual-verb-n.java <==
test<Action><Predicate><Scenario>
    POS:Verb POS:Verb   POS:Noun


==> ifElse.java <==
@Test
public void test...(){
    Class <scenario> = new Class();
    if (<condition related to scenario>){
        <scenario>.<action>;
        ...
    }
    else{
        assert...(...<predicate>);
        ...
    }
}


==> loopPattern.java <==
@Test
public void test...(){
    Class <scenario> = new Class();
    while (condition related to <scenario>){
        <action>;
        ...
        assert...(...<predicate>);
    }
}


==> noun-phase-n.java <==
test<Scenario>
     POS:Noun


==> regex-match-n.java <==
when<Scenario>Should<Predicate>
test<Action>After<Scenario>
should<Predicate>If<Scenario>
...


==> single-entity-n.java <==
test<Action (Method Under Test)>


==> tc_Sample.java <==
public void testExecute_ActionExecutionException(){
    activityGraph.setTop(null);
    try {
        action.execute();
        fail("ActionExecutionException expected.");
    } catch (ActionExecutionException e) {
        //good
    }
}


==> tc_any.java <==
@Test
public void test...(){
    ...
    Class <scenario> = new Class();
    try {
        ... 
        <scenario>.<action>; // Required
        fail(); // Required
    }
    catch (Exception e1){
        assert...(...<predicate>); // Optional
    }
    assert...(...<predicate>); // Optional
    ...
}



==> tc_one.java <==
@Test
public void test...(){
    ...
    try {
        <scenario>.<action>; // <scenario> is optional
        fail(); // Required
    }
    catch (Exception e){
        assert...(...<predicate>); // Optional
    }
}


==> try-catch-n.java <==
test<Action>Throws<Predicate>


==> tryCP.java <==
@Test
public void test...(){
    Class <scenario> = new Class();
    try {
        <scenario>.<action>; // Required
        fail(); // Required
    }
    catch (Exception e){
        assert...(...<predicate>); // Optional
    }
}


==> verb-with-test-n.java <==
test<Action><Scenario><Predicate>...
    POS:Verb POS:Noun  POS:Verb


==> verb-without-test-n.java <==
<Action><Scenario><Predicate>...
POS:Verb POS:Noun  POS:Verb


==> vmn-n.java <==
test<Action><Scenario1><Scenario2><Scenario3>
    POS:Verb  POS:Noun  POS:Noun   POS:Noun

